CP asymmetry and visible decay in $3+1$ neutrino oscillations on a quantum computer

We use quantum simulation to study how visible neutrino decay modifies the vacuum CP asymmetry in muon-to-electron oscillations within a $3+1$ neutrino scenario. The decay channel preserves CP symmetry, with CP violation arising from phases in the mixing matrix. We track the energy redistribution from visible decay and distinguish how parent attenuation and daughter regeneration modify the CP asymmetry. For the reference benchmark, the regenerated contribution is $4.85\times10^{-4}$, approximately $46\%$ of the total decay-induced shift. The full circuit for an effective two-energy model agrees with independent classical evolution. On an IBM quantum processor, we prepare the daughter state conditioned on decay and restore its physical normalization using fixed source and decay probabilities. After correction for measurement errors, the flavor-probability and coherence measurements both agree with the prediction within one standard error. Null controls test the suppression of the regenerated signal when daughter coherence or the relevant CP-sensitive mixing factor vanishes.

==> anc/compiled_gate_sequence.json <==
{
  "global_phase_rad": 5.404212130603215,
  "operations": [
    {
      "column": 0,
      "name": "u",
      "qubits": [
        0
      ],
      "params": [
        1.0290675028426806,
        0.0,
        0.0
      ],
      "gate": "U1"
    },
    {
      "column": 1,
      "name": "cx",
      "qubits": [
        0,
        1
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 2,
      "name": "u",
      "qubits": [
        0
      ],
      "params": [
        0.9730380981287081,
        -3.1204751838147096,
        0.0
      ],
      "gate": "U2"
    },
    {
      "column": 2,
      "name": "u",
      "qubits": [
        1
      ],
      "params": [
        1.7992817006675026,
        2.3699144514772312,
        2.89544207147701
      ],
      "gate": "U3"
    },
    {
      "column": 0,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        0.4595533286467942,
        0.0,
        0.0
      ],
      "gate": "U4"
    },
    {
      "column": 3,
      "name": "cx",
      "qubits": [
        1,
        2
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 4,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        -0.4595533286467942,
        0.0,
        0.0
      ],
      "gate": "U5"
    },
    {
      "column": 5,
      "name": "cx",
      "qubits": [
        0,
        2
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 6,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        0.4595533286467942,
        0.0,
        0.0
      ],
      "gate": "U6"
    },
    {
      "column": 7,
      "name": "cx",
      "qubits": [
        1,
        2
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 8,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        -0.4595533286467942,
        0.0,
        0.0
      ],
      "gate": "U7"
    },
    {
      "column": 9,
      "name": "cx",
      "qubits": [
        0,
        2
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 10,
      "name": "cx",
      "qubits": [
        2,
        3
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 11,
      "name": "cx",
      "qubits": [
        2,
        0
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 12,
      "name": "u",
      "qubits": [
        0
      ],
      "params": [
        1.1762815789865262,
        -3.141592653589793,
        3.1218425089001007
      ],
      "gate": "U8"
    },
    {
      "column": 0,
      "name": "u",
      "qubits": [
        4
      ],
      "params": [
        1.3513613815077439,
        0.0,
        0.0
      ],
      "gate": "U9"
    },
    {
      "column": 12,
      "name": "cx",
      "qubits": [
        2,
        4
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 13,
      "name": "u",
      "qubits": [
        4
      ],
      "params": [
        -1.3513613815077439,
        0.0,
        0.0
      ],
      "gate": "U10"
    },
    {
      "column": 14,
      "name": "cx",
      "qubits": [
        2,
        4
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 15,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        3.141592653589793,
        2.356194490192345,
        0.7853981633974483
      ],
      "gate": "U11"
    },
    {
      "column": 16,
      "name": "cx",
      "qubits": [
        4,
        1
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 17,
      "name": "u",
      "qubits": [
        1
      ],
      "params": [
        2.261561062021437,
        -0.4092584073807042,
        -0.5977169411382413
      ],
      "gate": "U12"
    },
    {
      "column": 18,
      "name": "cx",
      "qubits": [
        2,
        1
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 19,
      "name": "u",
      "qubits": [
        1
      ],
      "params": [
        1.9210453690514555,
        2.367138155358046,
        -2.367138155358046
      ],
      "gate": "U13"
    },
    {
      "column": 19,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        3.1415926535897927,
        -3.141592653589793,
        -1.5707963267948966
      ],
      "gate": "U14"
    },
    {
      "column": 20,
      "name": "cx",
      "qubits": [
        2,
        1
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 21,
      "name": "u",
      "qubits": [
        1
      ],
      "params": [
        1.5029095315395606,
        2.3612360794803235,
        1.7455159723480698
      ],
      "gate": "U15"
    },
    {
      "column": 22,
      "name": "cx",
      "qubits": [
        0,
        1
      ],
      "params": [],
      "gate": "CX"
    },
    {
      "column": 23,
      "name": "u",
      "qubits": [
        0
      ],
      "params": [
        -0.31532164650223815,
        0.0,
        0.0
      ],
      "gate": "U16"
    },
    {
      "column": 21,
      "name": "u",
      "qubits": [
        2
      ],
      "params": [
        2.4825341532472736e-16,
        0.09189432271698506,
        -2.1224031128711958
      ],
      "gate": "U17"
    }
  ],
  "qubit_order": [
    "m0",
    "m1",
    "energy",
    "env_a",
    "env_b"
  ],
  "input": "00000",
  "measurement": "Z on q0,q1,q2; trace q3,q4"
}

==> anc/gate_angles.csv <==
gate,qubit,theta_rad,phi_rad,lambda_rad
U1,0,1.0290675028426806,0.0,0.0
U2,0,0.9730380981287081,-3.1204751838147096,0.0
U3,1,1.7992817006675026,2.3699144514772312,2.89544207147701
U4,2,0.4595533286467942,0.0,0.0
U5,2,-0.4595533286467942,0.0,0.0
U6,2,0.4595533286467942,0.0,0.0
U7,2,-0.4595533286467942,0.0,0.0
U8,0,1.1762815789865262,-3.141592653589793,3.1218425089001007
U9,4,1.3513613815077439,0.0,0.0
U10,4,-1.3513613815077439,0.0,0.0
U11,2,3.141592653589793,2.356194490192345,0.7853981633974483
U12,1,2.261561062021437,-0.4092584073807042,-0.5977169411382413
U13,1,1.9210453690514555,2.367138155358046,-2.367138155358046
U14,2,3.1415926535897927,-3.141592653589793,-1.5707963267948966
U15,1,1.5029095315395606,2.3612360794803235,1.7455159723480698
U16,0,-0.31532164650223815,0.0,0.0
U17,2,2.4825341532472736e-16,0.09189432271698506,-2.1224031128711958

